User-Centric Deployment of Automated Program Repair at Bloomberg

Automated program repair (APR) tools have unlocked the potential for the rapid rectification of codebase issues. However, to encourage wider adoption of program repair in practice, it is necessary to address the usability concerns related to generating irrelevant or out-of-context patches. When software engineers are presented with patches they deem uninteresting or unhelpful, they are burdened with more "noise" in their workflows and become less likely to engage with APR tools in future. This paper presents a novel approach to optimally time, target, and present auto-generated patches to software engineers. To achieve this, we designed, developed, and deployed a new tool dubbed B-Assist, which leverages GitHub's Suggested Changes interface to seamlessly integrate automated suggestions into active pull requests (PRs), as opposed to creating new, potentially distracting PRs. This strategy ensures that suggestions are not only timely, but also contextually relevant and delivered to engineers most familiar with the affected code. Evaluation among Bloomberg software engineers demonstrated their preference for this approach. From our user study, B-Assist's efficacy is evident, with the acceptance rate of patch suggestions being as high as 74.56%; engineers also found the suggestions valuable, giving usefulness ratings of at least 4 out of 5 in 78.2% of cases. Further, this paper sheds light on persisting usability challenges in APR and lays the groundwork for enhancing the user experience in future APR tools.

==> data/process.py <==
import pandas as pd
import openpyxl

fname = 'B-Assist Feedback Interview Questionnaire (Responses) - 01_Oct_2023.xlsx' 
responses = 11

df = pd.read_excel(fname)

colnames = ['Suggested Fix', 'Accept', 'Modify and Accept', 'Fix my own way', 'Ignore/Reject', '5 (Very Useful)', '4', '3', '2', '1 (Not Useful)']
match = [x.split()[0] for x in colnames]

result = pd.DataFrame(columns=colnames)
result['Suggested Fix'] = ['No.'+str(i) for i in range(1,11)]
result.set_index('Suggested Fix',inplace=True)
#print(result.loc['No.1'])

for column in df.columns[3:]:
    fixno = 'No.'+df[column].name.strip().split('.')[0]
    count = df[column].value_counts()
    assert(sum(count)==responses)
    for item in count.index: 
      colname = str(item).split()[0]
      idx = match.index(colname)
      result[colnames[idx]].loc[fixno] = round(count[item]/float(responses)*100,1)

result.fillna(0, inplace=True)
result.to_csv('results.csv')


==> data/process_demo.py <==
import pandas as pd
import openpyxl
import matplotlib.pyplot as plt

fname = 'B-Assist - Developer Demo Feedback (Responses).xlsx'
responses = 34

df = pd.read_excel(fname)

result = pd.DataFrame()

i=1
for column in df.columns[2:]:
  count = df[column].value_counts()
  fig, ax = plt.subplots()
  #ax.pie(count,labels=count.index,autopct='%1.1f%%')
  ax.pie(count,autopct='%1.1f%%')
  ax.set_title(column)
  plt.legend(count.index,bbox_to_anchor=(0.85,1.025), loc="upper left")
  fig.savefig('image'+str(i)+'.png',bbox_inches="tight")
  i+=1


==> data/process_demo_multi.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def survey(results, category_names):

    labels = list(results.keys())
    data = np.array(list(results.values()))
    data_cum = data.cumsum(axis=1)

    category_colors = plt.colormaps['Pastel2'](
        np.linspace(0.15, 0.85, data.shape[1]))

    fig, ax = plt.subplots(figsize=(8, 1))
    plt.axis('off')
    ax.set_xlim(0, np.sum(data, axis=1).max())
    ax.set_ylim(0, 0.6)

    for i, (colname, color) in enumerate(zip(category_names, category_colors)):
        widths = data[:, i]
        starts = data_cum[:, i] - widths
        rects = ax.barh(labels, widths, left=starts, height=0.5,
                        label=colname, color=color)
        text_color = 'black'
        ax.bar_label(rects, label_type='center', color=text_color, fmt='{:.0%}')
    
    ax.legend(ncols=len(category_names), loc='upper left', fontsize='small')
    return fig, ax


fname = 'Survey1_34_processed.xlsx'
responses = 34

df = pd.read_excel(fname)

result = pd.DataFrame()


names = ['A1','A2','A3','A4']
values = [14,11,6,5]
colnumber = 12

names2 = ['A1','A2','A3']
values2 = [28,22,5]
colnumber2 = 14

i = 2
while i: 

  total = sum(values)
  showvalues = [x/total for x in values]
  
  category_names = names
  results = {
      'Question 1': showvalues
  }
  
  survey(results, category_names)
  #plt.title(col)
  plt.savefig('../images/outfile_'+str(colnumber)+'.pdf',bbox_inches='tight')

  names = names2
  values = values2
  colnumber = colnumber2
  i -= 1


==> data/process_demo_new.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

def survey(results, category_names):

    labels = list(results.keys())
    data = np.array(list(results.values()))
    data_cum = data.cumsum(axis=1)

    category_colors = plt.colormaps['Pastel2'](
        np.linspace(0.15, 0.85, data.shape[1]))

    fig, ax = plt.subplots(figsize=(8, 1))
    plt.axis('off')
    ax.set_xlim(0, np.sum(data, axis=1).max())
    ax.set_ylim(0, 0.6)

    for i, (colname, color) in enumerate(zip(category_names, category_colors)):
        widths = data[:, i]
        starts = data_cum[:, i] - widths
        rects = ax.barh(labels, widths, left=starts, height=0.5,
                        label=colname, color=color)
        text_color = 'black'
        ax.bar_label(rects, label_type='center', color=text_color, fmt='{:.0%}')
    
    ax.legend(ncols=len(category_names), loc='upper left', fontsize='small')
    return fig, ax


fname = 'Survey1_34_processed.xlsx'
responses = 34

df = pd.read_excel(fname)

result = pd.DataFrame()

for idx in [2,3,5,6,8,9,11]:
  col = df.columns[idx]
  count = df[col].value_counts(dropna=False)
  names = list(count.index)
  values = list(count.values)
  total = sum(values)
  showvalues = [x/total for x in values]
  assert(sum(count)==responses)
  
  n2 = []
  for name in names:
   if pd.isna(name):
     n2.append('None')
   else:
     tmpn = name.strip().split('important')
     if len(tmpn)>1:
       print(name)
       n2.append(tmpn[0])
     else: n2.append(name)
  category_names = n2
  
  results = {
      'Question 1': showvalues
  }
  
  survey(results, category_names)
  #plt.title(col)
  plt.savefig('../images/outfile_'+str(idx)+'.pdf',bbox_inches='tight')


==> data/process_extract_multidata.py <==
import pandas as pd

fname = 'Survey1_34_processed.xlsx'
responses = 34

df = pd.read_excel(fname)

result = pd.DataFrame()

for idx in [4,12,14]:

  col = df.columns[idx]
  names = []
  for ans in df[col]:
   for n in ans.split(','):
    names.append(n.strip())
  di = {col:names}
  df2 = pd.DataFrame(data=di)

  count = df2[col].value_counts(dropna=False)
  print(count)

